Lifelong Machine Learning of Functionally Compositional Structures

A hallmark of human intelligence is the ability to construct self-contained chunks of knowledge and reuse them in novel combinations for solving different problems. Learning such compositional structures has been a challenge for artificial systems, due to the underlying combinatorial search. To date, research into compositional learning has largely proceeded separately from work on lifelong or continual learning. This dissertation integrated these two lines of work to present a general-purpose framework for lifelong learning of functionally compositional structures. The framework separates the learning into two stages: learning how to combine existing components to assimilate a novel problem, and learning how to adapt the existing components to accommodate the new problem. This separation explicitly handles the trade-off between stability and flexibility. This dissertation instantiated the framework into various supervised and reinforcement learning (RL) algorithms. Supervised learning evaluations found that 1) compositional models improve lifelong learning of diverse tasks, 2) the multi-stage process permits lifelong learning of compositional knowledge, and 3) the components learned by the framework represent self-contained and reusable functions. Similar RL evaluations demonstrated that 1) algorithms under the framework accelerate the discovery of high-performing policies, and 2) these algorithms retain or improve performance on previously learned tasks. The dissertation extended one lifelong compositional RL algorithm to the nonstationary setting, where the task distribution varies over time, and found that modularity permits individually tracking changes to different elements in the environment. The final contribution of this dissertation was a new benchmark for compositional RL, which exposed that existing methods struggle to discover the compositional properties of the environment.

==> chapter1/Figures/PoissonDiskGenerator.py <==
"""
Exports the PoissonDiskGenerator class.

From: https://github.com/Compizfox/MDBrushGenerators/blob/master/PoissonDiskGenerator.py
(Stackoverflow post: https://stackoverflow.com/questions/58756399/random-uniform-distribution-of-points-with-minimum-spacing/58917644#58917644?newreg=7e3f39f16e3e43fa9e58600c74882fcc)
"""

from itertools import product
from typing import Optional, Tuple

import numpy as np


class PoissonDiskGenerator:
    """
    Generate a Poisson-disk point set using cell list accelerated dart throwing.
    """

    def __init__(self, seed: Optional[int]):
        """
        :param int seed: Seed used to initialize the PRNG. May be None, in which case a random seed will be used.
        """
        self.rng = np.random.RandomState(seed=seed)

        # Create a list of 20 neighbors (5x5 excluding corners and center)
        self.neighbor_matrix = []
        for i in [-2, -1, 0, 1, 2]:
            for j in [-2, -1, 0, 1, 2]:
                if not ((abs(i) == 2 and abs(j) == 2) or (i == 0 and j == 0)):
                    self.neighbor_matrix.append((i, j))

    def generate(self, n: int, bead_size: float, size: Tuple[float, float], max_iter: int = 1000) -> np.ndarray:
        """
        :param int   n:         Number of points.
        :param float bead_size: Minimum distance between points.
        :param Tuple size:      2-Tuple corresponding to the (2d) domain size.
        :param int   max_iter:  Iteration limit.
        :return: Ndarray of shape (n, 2) with all point coordinates.
        """

        def check_overlap(cell: np.ndarray, point: np.ndarray) -> bool:
            """
            Check for overlap in the 8 cells neighboring the current cell.
            :param np.ndarray cell:  Ndarray of shape (2) containing cell indices.
            :param np.ndarray point: Ndarray of shape (2) containing the point coordinates.
            :return bool:            Return True if point overlaps, False if not.
            """
            for i, j in self.neighbor_matrix:
                x = cell[0] + i
                y = cell[1] + j
                if 0 <= x <= (x_max - 1) and 0 <= y <= (y_max - 1):
                    coord = grid_lookup[x][y]
                    if coord is not None:
                        dist = (point - coord)**2
                        if dist[0] + dist[1] < bead_size:
                            return True

            return False

        def check_oob(point) -> bool:
            """
            Check if the point is out-of-bounds, which can happen because the domain the algorithm runs on is
            slightly larger than the requested domain because of rasterising errors.
            :param  np.ndarray point: Ndarray of shape (2) containing the point coordinates.
            :return bool:             Return True if point is out-of-bounds, False if not.
            """
            return (point > np.array(size)).all()

        # Create a grid of square background cells. The cells should be as large as possible but while still being fully
        # covered by the size of a point within it.
        cell_size = bead_size/np.sqrt(2)

        # Round desired domain size up to nearest multiple of cell size
        x_max = int(np.ceil(size[0]/cell_size))
        y_max = int(np.ceil(size[1]/cell_size))
        # List of indices of cells. Coordinate of bottom left corner = (i*cell_size, j*cell_size)
        active_cells = np.array(list(product(range(x_max), range(y_max))))

        # x*y empty list
        grid_lookup = [[None]*y_max for i in range(x_max)]

        coordinates = []
        for count in range(0, max_iter):
            # Choose random active cell
            if len(active_cells) == 0:
                break
            cell_id = self.rng.randint(low=0, high=len(active_cells))

            # Throw a dart
            rnd = self.rng.random_sample(2)
            x = active_cells[cell_id, 0] + rnd[0]
            y = active_cells[cell_id, 1] + rnd[1]
            point = np.array([x, y])*cell_size

            # Check if point overlaps in neighbouring cells
            if not check_overlap(active_cells[cell_id, :], point) and not check_oob(point):
                coordinates.append(point)
                grid_lookup[active_cells[cell_id, 0]][active_cells[cell_id, 1]] = point
                active_cells = np.delete(active_cells, cell_id, axis=0)

            if len(coordinates) >= n:
                break

        return np.array(coordinates)
